Mixed finite elements for global tide models

We study mixed finite element methods for the linearized rotating shallow water equations with linear drag and forcing terms. By means of a strong energy estimate for an equivalent second-order formulation for the linearized momentum, we prove long-time stability of the system without energy accumulation -- the geotryptic state. A priori error estimates for the linearized momentum and free surface elevation are given in $L^2$ as well as for the time derivative and divergence of the linearized momentum. Numerical results confirm the theoretical results regarding both energy damping and convergence rates.

==> images/l2errors_RT1.py <==
from numpy import *
import pylab as py

h = array([1.0, 0.5, 0.25, 0.125, 0.0625])
eta_l2errors = array([0.00901528317492, 0.0120679148752,
                      0.00675189962207, 0.00342159892971, 0.00171171722968])

py.loglog(h,0.1*h,'-')
py.loglog(h,eta_l2errors,'.')
py.axis([0.05,1.0,1.0e-3,0.1])
py.xlabel('$h$')
py.ylabel('Errors')
py.legend(('$\propto h$','$\eta$ L2  error'),loc=4)
py.title('$\eta$ L2 error for RT0-DG0')
py.show()


==> images/l2errors_RT2.py <==
from numpy import *
import pylab as py

h = array([1.0, 0.5, 0.25, 0.125, 0.0625])
eta_l2errors = array([0.0118976875263, 0.00444469244147, 0.00138311689884, 
                      0.000305983277111, 8.18073339987e-05])

py.loglog(h,0.1*h**2,'-')
py.loglog(h,eta_l2errors,'.')
py.axis([0.05,1.0,1.0e-5,0.1])
py.xlabel('$h$')
py.ylabel('Errors')
py.legend(('$\propto h^2$','$\eta$ L2  error'),loc=4)
py.title('$\eta$ L2 error for RT1-DG1')
py.show()


==> images/syncplot.py <==
from numpy import *
import pylab as py

L2u = fromfile('../python/L2us.dat',sep=' ')
L2eta = fromfile('../python/L2etas.dat',sep=' ')
time = 0.01*arange(0,L2u.size)

py.loglog(time,L2u,'-')
py.loglog(time,L2eta,'--')
py.legend(('L2 norm of $u_1-u_2$','L2 norm of $\eta_1-\eta_2$'),loc=0)
py.xlabel('Time')
py.ylabel('Difference in L2')
py.title('Synchronization of solutions')
py.show()

